More than Formulas -- Integrity, Communication, Computing and Reproducibility in Statistics Education

This paper introduces a novel course design in the Master Program in Biostatistics at the University of Zurich that integrates computing skills, effective communication, reproducibility, and scientific integrity within one course. Utilizing a flipped classroom model, the course aims to equip students with the necessary competencies to handle real-world data analysis challenges and effective statistical practice in general. The curriculum includes practical tools such as version control with Git, dynamic reporting, unit testing and containerization to foster reproducibility, and integrity in statistical practice. Feedback gathered from both staff and students post-implementation indicates that the course significantly enhances student readiness for professional and academic environments, demonstrating the effectiveness of this educational approach.

==> figures/barplotRcode.R <==
# Script to construct the Survey-figures.
# adapted from a version by Zhixuan Li

library(readxl)
library(tidyverse)
data <- read_excel("STA472GoodStatisticalPractice.xlsx")

colnames(data) <- vapply(
    colnames(data),
    function(x) {
        if (grepl("e\\.g\\.", x)) {
            ret <- "Academic"
        } else if (grepl("\\.{4}", x)) {
            ret <- paste("Did you use", str_match(x, "(?:\\.{4})(.+)")[2])
        } else if (grepl("\\S\\.\\S", x)) {
            ret <- paste("Did it help in", str_match(x, "(?:\\.)(.+)")[2])
        } else {
            ret <- x
        }
        ret
    },
    FUN.VALUE = character(1),
    USE.NAMES = TRUE
)

data <- data[, -c(2:6)]
tmp <- cbind(
    data[[1]],
    lapply(
        seq(2, 43),
        function(x) as.factor(data[[x]])
    ),
    data[c(44, 45)]
)
colnames(tmp) <- colnames(data)
data <- tmp
colnames(data)[2] <- "semester"
colnames(data)[3] <- "study program"

data <- data %>% mutate(Academic = case_when(
                            Academic == "Academic" ~ "Academic",
                            Academic == "Academic;" ~ "Academic",
                            Academic == "Academic;Non-academic;" ~ "Academic and Non-academic",
                            Academic == "Non-academic;Academic;" ~ "Academic and Non-academic"
                        ))
data[4:22] <-lapply(
    seq(4, 22),
    function(x) factor(data[[x]], levels = c("frequently", "often" , "sometimes", "rarely", "never since", "I do not know"))
)
data[23:41] <-lapply(
    seq(23,41),
    function(x) factor(data[[x]], levels = c("defintively", "somewhat" , "not really", "I do not use this concept", "I do not know"))
)
data[43] <- factor(data[[43]], levels = c("a lot of time", "a medium amount of time", "a bare minimum of time"))




dataDidUse <- data[,4:22] %>% pivot_longer(
                                  cols = starts_with("Did you use"),
                                  names_to = "Concept",
                                  names_prefix = "Did you use",
                                  values_to = "Answer"
                              ) %>% group_by(Concept, Answer) %>% count() %>% ungroup()



dataDidUse <- dataDidUse %>% mutate(Concept=factor(Concept,levels=
    c(" containerizing code", #14
      " writing parallelized code"," writing vectorized code",#13
      " setting up simulations"," code styling",#12
      " using unit tests"," writing R functions",#11
      " writing style",
      " logic of a paragraph",
      " structure of a manuscript",
      " designing graphs", " designing tables",
      " dynamic reporting"," LaTeX",
      " oral presentations"," presentation slide design",
      " version control",
      " file and folder organization",  " spreadsheets")))
colorDidUse <- c(RColorBrewer::brewer.pal(8, "Blues")[7:3], "grey")

ggplot(dataDidUse, aes(fill = Answer, x = Concept, y = n)) +
    geom_bar(position="stack", stat="identity") + coord_flip() +
    labs(title = "Did you use ...",
         y = "Count") +
    scale_fill_manual(values = colorDidUse) +
    theme_classic() +
    theme(plot.title=element_text(size = 10,hjust = -.4),
          axis.text.y=element_text(size=9, color='black'),
          axis.title=element_text(size=9))
ggsave("barplotDidUse.pdf",height=3.5,width=8)

dataDidHelp <- data[,23:41] %>%
    pivot_longer(
        cols = starts_with("Did it help in"),
        names_to = "Concept",
        names_prefix = "Did it help in",
        values_to = "Answer"
    ) %>% group_by(Concept, Answer) %>% count() %>% ungroup()

dataDidHelp <- dataDidHelp %>% mutate(Concept=factor(Concept,levels=
     c(  " containerizing code", #14
         " writing parallelized code"," writing vectorized code",#13
         " setting up simulations"," code styling",#12
         " using unit tests"," writing R functions",#11
         " writing style",
         " logic of a paragraph",
         " structure of a manuscript",
         " designing graphs", " designing tables",
         " dynamic reporting"," LaTeX",
         " oral presentations"," presentation slide design",
         " version control",
         " file and folder organization",  " spreadsheets")))

colorDidHelp <- c(RColorBrewer::brewer.pal(8, "Greens")[6:3], "grey")

ggplot(dataDidHelp, aes(fill = Answer, x = Concept, y = n)) +
    geom_bar(position="stack", stat="identity") + coord_flip() +
    labs(title = "Did the course help with ...",
         y = "count") +
    scale_fill_manual(values = colorDidHelp) +
    theme_classic() +
    theme(plot.title=element_text(size = 10,hjust = -.5),
          axis.text.y=element_text(size=9, color='black'),
          axis.title=element_text(size=9))
ggsave("barplotDidHelp.pdf",height=3.5,width=8.5)

